The Erd\H{o}s-Gy\'arf\'as function $f(n, 4, 5) = \frac 56 n + o(n)$ -- so Gy\'arf\'as was right

A $(4, 5)$-coloring of $K_n$ is an edge-coloring of $K_n$ where every $4$-clique spans at least five colors. We show that there exist $(4, 5)$-colorings of $K_n$ using $\frac 56 n + o(n)$ colors. This settles a disagreement between Erd\H{o}s and Gy\'arf\'as reported in their 1997 paper. Our construction uses a randomized process which we analyze using the so-called differential equation method to establish dynamic concentration. In particular, our coloring process uses random triangle removal, a process first introduced by Bollob\'as and Erd\H{o}s, and analyzed by Bohman, Frieze and Lubetzky.

==> anc/erdos-gyarfas-calculations.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="900" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEocmVzdGFydEYnLyUlc2l6ZUdRIzIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiO0YnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnRi8vJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEocmVzdGFydEYnLyUlc2l6ZUdRIzIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiO0YnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnRi8vJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" size="20" layout="Heading 1"><Font size="20">Error function definitions</Font></Text-field></Title>
<Group labelreference="L183" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Font size="20" encoding="UTF-8">The error functions defined at the end of Section 4. The scaling n^{-\134omega} are omitted. </Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L184" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZhby1JI21vR0YkNi5RIn5GJy8lJXNpemVHUSMyMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZGLUkjbWlHRiQ2JlEkZ2FiRidGLy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRiw2LlEqJmNvbG9uZXE7RidGL0YyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjc3Nzc3OGVtRicvRkhGVkYrLUZKNiZRInBGJ0YvRk1GUC1GLDYuUSgmc3JhcnI7RidGL0YyRjVGOEY6RjxGPkZARkJGREZHLUklbXN1cEdGJDYlRlgtRiM2KS1GLDYuUSomdW1pbnVzMDtGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZhby1JI21uR0YkNiVRJDEwMEYnRi9GMi1GLDYuUScmc2RvdDtGJ0YvRjJGNUY4RjpGPEY+RkBGQkZERkctRko2JlEma2FwcGFGJ0YvL0ZORjdGMi1GSjYjUSFGJ0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi5RIjpGJ0YvRjJGNUY4RjpGPEY+RkBGQkZVRlctSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGRi8lJmRlcHRoR0ZccS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0YrLUZKNiZRJGdjMUYnRi9GTUZQRlJGWEZlbi1GaW42JUZYLUYjNipGXW9GY29GZ29Gam9GXW8tRmRvNiVRIjJGJ0YvRjJGL0YyRmFwRmRwRmdwRistRko2JlEkZ2MyRidGL0ZNRlBGUkZYRmVuLUZpbjYlRlgtRiM2KkZdb0Zjb0Znb0Zqb0Zdby1GZG82JVEiMUYnRi9GMkYvRjJGYXBGZHBGZ3AtRko2JlElZ2NlZUYnRi9GTUZQRlJGWEZlbkZbckZnby1JKG1mZW5jZWRHRiQ2JS1GIzYtRmRxLUZcczYlLUYjNiVGWEYvRjJGL0YyRmdvLUZpbjYlRlgtRiM2Ji1GZG82JVEiM0YnRi9GMkYvRk1GUEZhcC1GLDYuUSIrRidGL0YyRjVGOEY6RjxGPkZARkJGYG9GYm9GXnJGYHNGZ28tRmluNiVGWC1GIzYmRltyRi9GTUZQRmFwRi9GMkYvRjJGZHBGZ3AtRko2JlElZ2RlZkYnRi9GTUZQRlJGWEZlbi1GaW42JUZYLUYjNipGXW9GY29GZ29Gam9GW3RGaHNGL0YyRmFwRmRwRmdwRistRko2JlEjZzBGJ0YvRk1GUEZSRlhGZW4tRmluNiVGWC1GIzYqRl1vRmNvRmdvRmpvRlt0LUZkbzYlUSI1RidGL0YyRi9GMkZhcEZkcEZncC1GSjYmUSNnMUYnRi9GTUZQRlJGK0ZYRmVuLUZpbjYlRlgtRiM2KkZdb0Zjb0Znb0Zqb0ZbdEZlckYvRjJGYXBGZHBGK0ZncEZncEZncC1GSjYmUSNnMkYnRi9GTUZQRlJGWEZlbkZhckZkcEYvLyUrZXhlY3V0YWJsZUdGN0Yy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZhby1JI21vR0YkNi5RIn5GJy8lJXNpemVHUSMyMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZGLUkjbWlHRiQ2JlEkZ2FiRidGLy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRiw2LlEqJmNvbG9uZXE7RidGL0YyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjc3Nzc3OGVtRicvRkhGVkYrLUZKNiZRInBGJ0YvRk1GUC1GLDYuUSgmc3JhcnI7RidGL0YyRjVGOEY6RjxGPkZARkJGREZHLUklbXN1cEdGJDYlRlgtRiM2KS1GLDYuUSomdW1pbnVzMDtGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZhby1JI21uR0YkNiVRJDEwMEYnRi9GMi1GLDYuUScmc2RvdDtGJ0YvRjJGNUY4RjpGPEY+RkBGQkZERkctRko2JlEma2FwcGFGJ0YvL0ZORjdGMi1GSjYjUSFGJ0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi5RIjpGJ0YvRjJGNUY4RjpGPEY+RkBGQkZVRlctSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGRi8lJmRlcHRoR0ZccS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0YrLUZKNiZRJGdjMUYnRi9GTUZQRlJGWEZlbi1GaW42JUZYLUYjNipGXW9GY29GZ29Gam9GXW8tRmRvNiVRIjJGJ0YvRjJGL0YyRmFwRmRwRmdwRistRko2JlEkZ2MyRidGL0ZNRlBGUkZYRmVuLUZpbjYlRlgtRiM2KkZdb0Zjb0Znb0Zqb0Zdby1GZG82JVEiMUYnRi9GMkYvRjJGYXBGZHBGZ3AtRko2JlElZ2NlZUYnRi9GTUZQRlJGWEZlbkZbckZnby1JKG1mZW5jZWRHRiQ2JS1GIzYtRmRxLUZcczYlLUYjNiVGWEYvRjJGL0YyRmdvLUZpbjYlRlgtRiM2Ji1GZG82JVEiM0YnRi9GMkYvRk1GUEZhcC1GLDYuUSIrRidGL0YyRjVGOEY6RjxGPkZARkJGYG9GYm9GXnJGYHNGZ28tRmluNiVGWC1GIzYmRltyRi9GTUZQRmFwRi9GMkYvRjJGZHBGZ3AtRko2JlElZ2RlZkYnRi9GTUZQRlJGWEZlbi1GaW42JUZYLUYjNipGXW9GY29GZ29Gam9GW3RGaHNGL0YyRmFwRmRwRmdwRistRko2JlEjZzBGJ0YvRk1GUEZSRlhGZW4tRmluNiVGWC1GIzYqRl1vRmNvRmdvRmpvRlt0LUZkbzYlUSI1RidGL0YyRi9GMkZhcEZkcEZncC1GSjYmUSNnMUYnRi9GTUZQRlJGK0ZYRmVuLUZpbjYlRlgtRiM2KkZdb0Zjb0Znb0Zqb0ZbdEZlckYvRjJGYXBGZHBGK0ZncEZncEZncC1GSjYmUSNnMkYnRi9GTUZQRlJGWEZlbkZhckZkcEYvLyUrZXhlY3V0YWJsZUdGN0Yy</Equation></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" size="20" layout="Heading 1"><Font size="20">Error function derivatives</Font></Text-field></Title>
<Group labelreference="L187" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Font size="20">The error function derivatives using the fact that p' = -6 </Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L180" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" size="20" layout="Heading 1"><Font size="20">Verification of (17) to (23)</Font></Text-field></Title>
<Group hide-input="false" labelreference="L181" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqU0VWRU5URUVORicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYoLUkjbW5HRiQ2JFEjMzBGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEoJmthcHBhO0YnL0YwRj1GOUZlbi1JKG1mZW5jZWRHRiQ2JC1GIzYpRk8tRiM2Ji1GWDYkUSMxOUYnRjlGZW4tSSVtc3VwR0YkNiUtRiw2JVEicEYnRi9GMi1GIzYnRk8tRiM2Ji1GWDYkUSQxMDBGJ0Y5RmVuRltvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRlg2JFEiMUYnRjlGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUZqbzYlRlxwLUYjNidGT0ZhcEZfcUZpcEY5RlxxRl9xLUYjNiYtRlg2JFEiNEYnRjlGZW4tRmpvNiVGXHAtRiM2JUZPRmFwRjlGXHFGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSpTRVZFTlRFRU5HRigsJComSSZrYXBwYUdGKCIiIiwoKUkicEdGKCwmRjAhJCsiISIiRjEhIz4pRjQsJkYwRjZGMUYxRjEpRjQsJEYwRjYiIiVGMSEjSTcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpRUlHSFRFRU5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUkjbW5HRiQ2JFEkNDIwRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUYsNiVRKCZrYXBwYTtGJy9GMEY9RjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZG8tRlk2JFEjMTJGJ0Y5RjlGOUZmbi1JJW1zdXBHRiQ2JS1GLDYlUSJwRidGL0YyLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYjNiYtRlk2JFEkMTAwRidGOUZmbkZcb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGY29GZW8tRlk2JFEiM0YnRjlGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUZpcC1GIzYoLUZZNiRRIzMwRidGOUZmbkZcb0Zmbi1Gam82JUZccC1GIzYnRmFwRmRwRmlwLUZZNiRRIjJGJ0Y5RjlGX3FGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSlFSUdIVEVFTkdGKCwmKiYsJkkma2FwcGFHRigiJD8lIiM3IiIiRjQpSSJwR0YoLCZGMSEkKyIhIiRGNEY0RjQqJkYxRjQpRjYsJkYxRjghIiNGNEY0ISNJNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpTklORVRFRU5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JI21uR0YkNiRRJDM5MEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSgma2FwcGE7RicvRjBGPUY5RjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJvLUZXNiRRIjZGJ0Y5RjlGOUZaLUklbXN1cEdGJDYlLUYsNiVRInBGJ0YvRjItRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGYW9GY28tRiM2Ji1GVzYkUSQxMDBGJ0Y5RlpGam5GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvLUZXNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSlOSU5FVEVFTkdGKComLCZJJmthcHBhR0YoIiQhUiIiJyIiIkYzKUkicEdGKCwmRjAhJCsiISIjRjNGMzcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnVFdFTlRZRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JI21uR0YkNiRRJDQyMEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqbi1GLDYlUSgma2FwcGE7RicvRjBGPUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkby1GWTYkUSMxOEYnRjlGOUY5RmZuLUklbXN1cEdGJDYlLUYsNiVRInBGJ0YvRjItRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGY29GZW8tRiM2Ji1GWTYkUSQxMDBGJ0Y5RmZuRlxvRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUZZNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGYG8tRiM2KC1GWTYkUSMzMEYnRjlGZm5GXG9GZm4tRmpvNiVGXHAtRiM2J0ZhcEZkcEZpcC1GWTYkUSIzRidGOUY5Rl9xRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdUV0VOVFlHRigsJiomLCZJJmthcHBhR0YoIiQ/JSEjPSIiIkY0KUkicEdGKCwmRjEhJCsiIiIjRjRGNEY0KiZGMUY0KUY2LCZGMUY4IiIkRjRGNCEjSTcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVErVFdFTlRZX09ORUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtSSNtbkdGJDYkUSQ0MjBGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam4tRiw2JVEoJmthcHBhO0YnL0YwRj1GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZG8tRlk2JFEjMzBGJ0Y5RjlGOUZmbi1JJW1zdXBHRiQ2JS1GLDYlUSJwRidGL0YyLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYjNiYtRlk2JFEkMTAwRidGOUZmbkZcb0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjb0Zlby1GWTYkUSI0RidGOUY5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5RmBvLUYjNihGZm9GZm5GXG9GZm4tRmpvNiVGXHAtRiM2J0ZhcEZkcEZpcC1GWTYkUSI1RidGOUY5Rl9xRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SStUV0VOVFlfT05FR0YoLCYqJiwmSSZrYXBwYUdGKCIkPyUhI0kiIiJGNClJInBHRigsJkYxISQrIiIiJUY0RjRGNComRjFGNClGNiwmRjFGOCIiJkY0RjRGMzcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVErVFdFTlRZX1RXT0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtRiM2KC1JI21uR0YkNiRRIzgwRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRKCZrYXBwYTtGJy9GMEY9RjlGZW4tSSVtc3VwR0YkNiUtRiw2JVEicEYnRi9GMi1GIzYnRk8tRiM2Ji1GWDYkUSQxMDBGJ0Y5RmVuRltvRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GWDYkUSIxRidGOUY5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYjNigtRlg2JFEjNDBGJ0Y5RmVuLUZgbzYlRmJvLUYjNidGT0Znb0ZccC1GWDYkUSIyRidGOUY5RmJwRmVuRltvRjlGXHAtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRlg2JFEkNDQwRidGOUZlbkZbb0Y5RmVwLUZYNiRRIjZGJ0Y5RjlGOUZlbi1GYG82JUZiby1GIzYlRk9GZ29GOUZicEY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SStUV0VOVFlfVFdPR0YoLCgqJkkma2FwcGFHRigiIiIpSSJwR0YoLCZGMCEkKyJGMUYxRjEhIyEpKiYpRjMsJkYwRjUiIiNGMUYxRjBGMSEjUyomLCZGMCIkUyUhIidGMUYxKUYzLCRGMEY1RjFGMTcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtVFdFTlRZX1RIUkVFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtSSNtbkdGJDYkUSQzMjBGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRiw2JVEoJmthcHBhO0YnL0YwRj1GOUY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZiby1GVzYkUSI2RidGOUY5RjlGWi1JJW1zdXBHRiQ2JS1GLDYlUSJwRidGL0YyLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvLUYjNiYtRlc2JFEkMTAwRidGOUZaRmpuRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZhb0Zjby1GVzYkUSIyRidGOUY5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS1UV0VOVFlfVEhSRUVHRigqJiwmSSZrYXBwYUdGKCIkPyQiIiciIiJGMylJInBHRigsJkYwISQrIiEiI0YzRjM3I0Yu</Equation></Text-field>
</Output>
</Group>
</Section><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L268" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMjBGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L192" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEocmVzdGFydEYnLyUlc2l6ZUdRIzIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiO0YnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnRi8vJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JlEocmVzdGFydEYnLyUlc2l6ZUdRIzIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEiO0YnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnRi8vJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" size="20" layout="Heading 1"><Font size="20">Trajectories</Font></Text-field></Title>
<Group labelreference="L199" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Font size="20">The definition of the trajectories found in Section 3.2 </Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L198" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZoeC1JI21pR0YkNiZRJENPTEYnLyUlc2l6ZUdRIzIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RidGLy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1JJm1mcmFjR0YkNigtSSNtbkdGJDYlUSI1RidGL0Y8LUYjNiYtRlY2JVEiNkYnRi9GPEYvRjJGNS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXW8vJSliZXZlbGxlZEdGQC1GOTYuUScmc2RvdDtGJ0YvRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZmby1GUzYoLUZWNiVGam5GL0Y8LUYjNihGam8tRjk2LlEoJm1pbnVzO0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmJwLUYsNiZRInNGJ0YvRjJGNUYvRjJGNUZobkZbb0Zeb0Zgb0Ziby1GLDYmUSJuRidGL0YyRjUtRjk2LlEiOkYnRi9GPEY+RkFGQ0ZFRkdGSUZLRk1GUC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0ZicS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GXnE2JkZgcUZjcUZlcS9GaHFRJWF1dG9GJy1GLDYmUSJRRidGL0YyRjVGOC1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRInBGJ0YvRjJGNS1GOTYuUSIsRidGL0Y8Rj4vRkJGNEZDRkVGR0ZJRktGZW8vRlFRLDAuMzMzMzMzM2VtRictRiw2JlEickYnRi9GMkY1Ri8vJStleGVjdXRhYmxlR0ZARjxGL0Y8LUY5Ni5RKCZzcmFycjtGJ0YvRjxGPkZBRkNGRUZHRklGS0Zlb0Znby1GUzYoRmpvRllGaG5GW29GXm9GYG9GYm8tSSVtc3VwR0YkNiVGZ3AtRiM2Ji1GVjYlUSIzRidGL0Y8Ri9GMkY1LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Ziby1GanM2JUZmckZcdEZhdEZqcEZdcS1GLDYmUSJZRidGL0YyRjVGOEZhckZkc0ZncEZiby1GanM2JUZmci1GIzYmLUZWNiVRIjJGJ0YvRjxGL0YyRjVGYXRGanBGXXFGXXEtRiw2JlEiQUYnRi9GMkY1RjgtRmJyNiUtRiM2J0ZmckZpckZfc0YvRjxGL0Y8RmRzRitGYm9GZ3BGYm9GZHBGYm8tRmpzNiUtRmJyNiUtRiM2J0Zqb0ZecEZkcEYvRjxGL0Y8LUYjNiVGXnRGL0Y8RmF0RmJvLUZqczYlRmZyLUYjNiVGVUYvRjxGYXRGYm8tRmpzNiVGX3MtRiM2JUZddUYvRjxGYXRGanBGXXFGanEtRiw2JlEiQkYnRi9GMkY1RjhGY3VGZHNGK0Zib0ZncEZib0ZkcEZib0ZndUZib0ZfdkZib0ZjdkZqcEZqcUZdcS1GLDYmUSJDRidGL0YyRjVGOEZjdUZkcy1GanM2JUYrRmV2RmF0RmJvLUZqczYlRml1RmF2RmF0RmJvRmRwRmJvRl92RmJvLUZqczYlRl9zRl12RmF0RmpwLUY5Ni5RIn5GJ0YvRjxGPkZBRkNGRUZHRklGS0Zlb0Znb0ZdcS1GLDYmUSNDMUYnRi9GMkY1RjhGYXJGZHNGK0Zib0ZkcEZiby1GanM2JS1GYnI2JS1GIzYoRmpvRl5wRmRwRi9GYnNGPEYvRjxGW3VGYXRGYm9GaXRGYm9GX3NGanBGXXEtRiw2JlEjQzJGJ0YvRjJGNUY4RmFyRmRzRitGYm8tRmpzNiVGW3hGXHRGYXRGYm9GZHRGYm8tRmpzNiVGX3NGW3VGYXRGanBGXXFGanEtRiw2JlEkRGVlRidGL0YyRjVGOEZhckZkc0YrRmJvLUZqczYlRmdwRmV2RmF0RmJvRmRwRmJvLUZqczYlRml1LUYjNiUtRlY2JVEiNEYnRi9GPEYvRjxGYXRGYm8tRmpzNiVGZnItRiM2JS1GVjYlUSI3RidGL0Y8Ri9GPEZhdEZib0Zhd0ZqcEZdcUZqcS1GLDYmUSJFRidGL0YyRjVGOEZjdUZkc0YrRmJvRml4RmJvRmRwRmJvRlt5RmJvRmJ5RmJvRmF3RmpwRmpxRl1xLUYsNiZRIkZGJ0YvRjJGNUY4RmFyRmRzRitGYm8tRmpzNiVGZ3BGW3VGYXRGYm9GZHBGYm8tRmpzNiVGW3gtRiM2JkZfeUYvRjJGNUZhdEZiby1GanM2JUZmci1GIzYmRmZ5Ri9GMkY1RmF0RmJvLUZqczYlRl9zRlx0RmF0RmpwRl1xRl1xLUYsNiZRI1owRidGL0YyRjVGOEZhckZkc0YrRmJvRl96RmJvLUZqczYlRlt4RllGYXRGYm8tRmpzNiVGZnItRiM2Ji1GVjYlUSI5RidGL0Y8Ri9GMkY1RmF0RmJvRml6RmpwLUY5Ni9GZXdGL0YyRjVGPkZBRkNGRUZHRklGS0Zlb0Znb0ZdcS1GLDYmUSNaMUYnRi9GMkY1RjhGYXJGZHNGX3pGYm9GYXpGYm8tRmJyNiUtRiM2KEZqb0ZecEZmckYvRmJzRjxGL0Y8RmJvLUZqczYlRmZyRllGYXRGYm9GZHhGanBGXXEtRiw2JlEjWjJGJ0YvRjJGNUY4RmFyRmRzLUZTNihGam8tRiM2JkYrRi9GMkY1RmhuRltvRl5vRmBvRmJvRl96RmJvRml3RmJvLUZqczYlRlxcbEZbdUZhdEZib0ZkdEZib0Zfc0ZqcC1GLDYjUSFGJ0ZdcUZdcUZbXWxGL0Zic0Y8">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</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L200" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMjBGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" size="20" layout="Heading 1"><Font size="20">Helper variables </Font></Text-field></Title><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L223" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Font size="20">The helper variables defined in Section 5.1</Font></Text-field>
</Input>
</Group></Presentation-Block>
<Group labelreference="L222" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZGLUkjbW9HRiQ2LlEifkYnLyUlc2l6ZUdRIzIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSNtaUdGJDYmUSJMRidGLy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRiw2LlEqJmNvbG9uZXE7RidGL0YyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjc3Nzc3OGVtRicvRkhGVi1JKG1mZW5jZWRHRiQ2JS1GIzYnLUZKNiZRInBGJ0YvRk1GUC1GLDYuUSIsRidGL0YyRjUvRjlGT0Y6RjxGPkZARkJGRC9GSFEsMC4zMzMzMzMzZW1GJy1GSjYmUSJyRidGL0ZNRlBGL0YyRi9GMi1GLDYuUSgmc3JhcnI7RidGL0YyRjVGOEY6RjxGPkZARkJGREZHLUkmbWZyYWNHRiQ2KC1GIzYmLUZKNiZRJERlZUYnRi9GTUZQRlhGL0YyLUYjNiwtSSNtbkdGJDYlUSI2RidGL0YyLUYsNi5RJyZzZG90O0YnRi9GMkY1RjhGOkY8Rj5GQEZCRkRGR0YrLUZKNiZRIlFGJ0YvRk1GUEZYRmRwLUZKNiZRIkNGJ0YvRk1GUEZYRi9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnEvJSliZXZlbGxlZEdGNy1GLDYuUSIrRidGL0YyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjIyMjIyMmVtRicvRkhGW3ItRmdvNigtRiM2Ji1GSjYmUSJFRidGL0ZNRlBGWEYvRjItRiM2Ky1GYXA2JVEiM0YnRi9GMkZkcEZncEZYRmRwRmpwRlhGL0YyRl1xRmBxRmNxRmVxRmdxLUZnbzYoLUYjNiYtRko2JlEiRkYnRi9GTUZQRlhGL0YyRmRyRl1xRmBxRmNxRmVxLUYsNi5RIjpGJ0YvRjJGNUY4RjpGPEY+RkBGQkZVRlctSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGRi8lJmRlcHRoR0Zocy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GSjYmUSJNRidGL0ZNRlBGUkZYRmNvLUZZNiUtRiM2Jy1GZ282KC1GIzYmLUZKNiZRIkFGJ0YvRk1GUEZYRi9GMkZkckZdcUZgcUZjcUZlcUZncS1GZ282KC1GIzYoLUZhcDYlUSIyRidGL0YyRmRwLUZKNiZRIkJGJ0YvRk1GUEZYRi9GMkZkckZdcUZgcUZjcUZlcUYvRjJGL0YyRmBzRmNzRistRko2JlEiTkYnRi9GTUZQRlJGWEZjb0ZmckZkcEYrLUZKNiZRI1oyRidGL0ZNRlBGWEZkcEZgdEZYRmBzRi8vJStleGVjdXRhYmxlR0Y3RjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZGLUkjbW9HRiQ2LlEifkYnLyUlc2l6ZUdRIzIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSNtaUdGJDYmUSJMRidGLy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRiw2LlEqJmNvbG9uZXE7RidGL0YyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjc3Nzc3OGVtRicvRkhGVi1JKG1mZW5jZWRHRiQ2JS1GIzYnLUZKNiZRInBGJ0YvRk1GUC1GLDYuUSIsRidGL0YyRjUvRjlGT0Y6RjxGPkZARkJGRC9GSFEsMC4zMzMzMzMzZW1GJy1GSjYmUSJyRidGL0ZNRlBGL0YyRi9GMi1GLDYuUSgmc3JhcnI7RidGL0YyRjVGOEY6RjxGPkZARkJGREZHLUkmbWZyYWNHRiQ2KC1GIzYmLUZKNiZRJERlZUYnRi9GTUZQRlhGL0YyLUYjNiwtSSNtbkdGJDYlUSI2RidGL0YyLUYsNi5RJyZzZG90O0YnRi9GMkY1RjhGOkY8Rj5GQEZCRkRGR0YrLUZKNiZRIlFGJ0YvRk1GUEZYRmRwLUZKNiZRIkNGJ0YvRk1GUEZYRi9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnEvJSliZXZlbGxlZEdGNy1GLDYuUSIrRidGL0YyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjIyMjIyMmVtRicvRkhGW3ItRmdvNigtRiM2Ji1GSjYmUSJFRidGL0ZNRlBGWEYvRjItRiM2Ky1GYXA2JVEiM0YnRi9GMkZkcEZncEZYRmRwRmpwRlhGL0YyRl1xRmBxRmNxRmVxRmdxLUZnbzYoLUYjNiYtRko2JlEiRkYnRi9GTUZQRlhGL0YyRmRyRl1xRmBxRmNxRmVxLUYsNi5RIjpGJ0YvRjJGNUY4RjpGPEY+RkBGQkZVRlctSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGRi8lJmRlcHRoR0Zocy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GSjYmUSJNRidGL0ZNRlBGUkZYRmNvLUZZNiUtRiM2Jy1GZ282KC1GIzYmLUZKNiZRIkFGJ0YvRk1GUEZYRi9GMkZkckZdcUZgcUZjcUZlcUZncS1GZ282KC1GIzYoLUZhcDYlUSIyRidGL0YyRmRwLUZKNiZRIkJGJ0YvRk1GUEZYRi9GMkZkckZdcUZgcUZjcUZlcUYvRjJGL0YyRmBzRmNzRistRko2JlEiTkYnRi9GTUZQRlJGWEZjb0ZmckZkcEYrLUZKNiZRI1oyRidGL0ZNRlBGWEZkcEZgdEZYRmBzRi8vJStleGVjdXRhYmxlR0Y3RjI=</Equation></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" size="20" layout="Heading 1"><Font size="20">The function r</Font></Text-field></Title>
<Group labelreference="L265" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Font size="20"> The definition of r, based on the discussion in Section 3.1</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L172" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYmUSNkckYnLyUlc2l6ZUdRIzIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RidGQC9GR1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlEvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGam4tRko2LlEqJnVtaW51czA7RidGQEZNRk9GUkZURlZGWEZaRmZuL0ZpblEsMC4yMjIyMjIyZW1GJy9GXG9GYW8tSSZtZnJhY0dGJDYoLUYjNi8tSSNtbkdGJDYlUSQ2NDhGJ0ZARk0tRko2LVExJkludmlzaWJsZVRpbWVzO0YnRk1GT0ZSRlRGVkZYRlpGZm4vRmluRjcvRlxvRjctRiM2Ky1GLDYmUSJyRidGQEZDRkYtRko2LlEwJkFwcGx5RnVuY3Rpb247RicvRkFRIzIyRidGTUZPRlJGVEZWRlhGWkZmbkZfcEZgcC1JKG1mZW5jZWRHRiQ2JS1GIzYpLUYsNiZRInRGJ0ZARkNGRkZALyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGUS8lKXJlYWRvbmx5R0ZFLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGTUZARk1GQEZjcUZmcUZocUZqcUZNRlxwLUklbXN1cEdGJDYlLUZccTYlLUYjNixGXW8tRmlvNiVRIjFGJ0ZARk0tRko2LlEnJnBsdXM7RidGQEZNRk9GUkZURlZGWEZaRmZuRmBvRmJvLUYsNiZRInNGJ0ZARkNGRkZARmNxRmZxRmhxRmpxRk1GQEZNLUZpbzYlUSIyRidGQEZNLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZccC1GXnI2JS1GXHE2JS1GIzYsRl1vRmRyRmdyLUYjNistRiw2JlEicEYnRkBGQ0ZGRmZwRltxRkBGY3FGZnFGaHFGanFGTUZARmNxRmZxRmhxRmpxRk1GQEZNRl1zRmBzRkBGY3FGZnFGaHFGanFGTS1GaW82JVEjMjVGJ0ZARk0vJS5saW5ldGhpY2tuZXNzR0Zmci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZldC8lKWJldmVsbGVkR0ZRLUZKNi5RIjpGJ0ZARk1GT0ZSRlRGVkZYRlpGZm5GaG5GW28tRjA2JkYyRjVGOC9GO1EobmV3bGluZUYnRi9GXXVGK0ZARmZxRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYmUSNkckYnLyUlc2l6ZUdRIzIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RidGQC9GR1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlEvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGam4tRko2LlEqJnVtaW51czA7RidGQEZNRk9GUkZURlZGWEZaRmZuL0ZpblEsMC4yMjIyMjIyZW1GJy9GXG9GYW8tSSZtZnJhY0dGJDYoLUYjNi8tSSNtbkdGJDYlUSQ2NDhGJ0ZARk0tRko2LVExJkludmlzaWJsZVRpbWVzO0YnRk1GT0ZSRlRGVkZYRlpGZm4vRmluRjcvRlxvRjctRiM2Ky1GLDYmUSJyRidGQEZDRkYtRko2LlEwJkFwcGx5RnVuY3Rpb247RicvRkFRIzIyRidGTUZPRlJGVEZWRlhGWkZmbkZfcEZgcC1JKG1mZW5jZWRHRiQ2JS1GIzYpLUYsNiZRInRGJ0ZARkNGRkZALyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGUS8lKXJlYWRvbmx5R0ZFLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGTUZARk1GQEZjcUZmcUZocUZqcUZNRlxwLUklbXN1cEdGJDYlLUZccTYlLUYjNixGXW8tRmlvNiVRIjFGJ0ZARk0tRko2LlEnJnBsdXM7RidGQEZNRk9GUkZURlZGWEZaRmZuRmBvRmJvLUYsNiZRInNGJ0ZARkNGRkZARmNxRmZxRmhxRmpxRk1GQEZNLUZpbzYlUSIyRidGQEZNLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZccC1GXnI2JS1GXHE2JS1GIzYsRl1vRmRyRmdyLUYjNistRiw2JlEicEYnRkBGQ0ZGRmZwRltxRkBGY3FGZnFGaHFGanFGTUZARmNxRmZxRmhxRmpxRk1GQEZNRl1zRmBzRkBGY3FGZnFGaHFGanFGTS1GaW82JVEjMjVGJ0ZARk0vJS5saW5ldGhpY2tuZXNzR0Zmci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZldC8lKWJldmVsbGVkR0ZRLUZKNi5RIjpGJ0ZARk1GT0ZSRlRGVkZYRlpGZm5GaG5GW28tRjA2JkYyRjVGOC9GO1EobmV3bGluZUYnRi9GXXVGK0ZARmZxRk0=</Equation></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" size="20" layout="Heading 1"><Font size="20">Derivatives</Font></Text-field></Title><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L228" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Font size="20">The derivatives of the trajectory functions using p'=-6 and r'=-648/25(1-s)^2 (1-p)^2 r</Font></Text-field>
</Input>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L174" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZocy1JI21pR0YkNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRjQvJSpsaW5lYnJlYWtHUSVhdXRvRictRiw2JlEjRFFGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RidGQC9GR1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlEvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGam4tRko2LlEqJnVtaW51czA7RidGQEZNRk9GUkZURlZGWEZaRmZuL0ZpblEsMC4yMjIyMjIyZW1GJy9GXG9GYW8tSSNtbkdGJDYlUSIzRidGQEZNLUZKNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZNRk9GUkZURlZGWEZaRmZuL0ZpbkY3L0Zcb0Y3LUYsNiZRIm5GJ0ZARkNGRkZnby1GLDYmUSJwRidGQEZDRkYtSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiUtRiM2KS1GLDYmUSJ0RidGQEZDRkZGQC8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRlEvJSlyZWFkb25seUdGRS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRk1GQEZNLUZkbzYlUSIyRidGQEZNLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GSjYuUSI6RidGQEZNRk9GUkZURlZGWEZaRmZuRmhuRltvLUYwNiZGMkY1RjgvRjtRKG5ld2xpbmVGJ0YvLUYsNiZRI0RZRidGQEZDRkZGSUZdby1JJm1mcmFjR0YkNigtRiM2Ky1GZG82JVEjMTJGJ0ZARk1GZ28tRiM2K0ZfcC1GSjYuUTAmQXBwbHlGdW5jdGlvbjtGJy9GQVEjMjJGJ0ZNRk9GUkZURlZGWEZaRmZuRmpvRltwRmVwRkBGXXFGYHFGYnFGZHFGTUZARl1xRmBxRmJxRmRxRk1GXHAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlt0LyUpYmV2ZWxsZWRHRlFGXXJGYHJGLy1GLDYmUSNERUYnRkBGQ0ZGLUZKNi5RKiZjb2xvbmVxO0YnRkBGTUZPRlJGVEZWRlhGWkZmbkZobkZbb0Zdby1GaHI2KC1GIzY1LUZkbzYlUSI1RidGQEZNRmdvLUZjcDYlLUYjNistRiw2JlEickYnRkBGQ0ZGRmFzRmVwRkBGXXFGYHFGYnFGZHFGTUZncUZqcUZnb0ZccEZnby1GY3A2JS1GZnA2JS1GIzYsRl1vLUZkbzYlRmhzRkBGTS1GSjYuUScmcGx1cztGJ0ZARk1GT0ZSRlRGVkZYRlpGZm5GYG9GYm8tRiw2JlEic0YnRkBGQ0ZGRkBGXXFGYHFGYnFGZHFGTUZARk1GY29GanFGZ28tRmNwNiVGX3MtRmRvNiVRIjZGJ0ZARk1GanFGZ28tRmZwNiUtRiM2LEZdby1GaHI2KC1GIzYxLUZkbzYlUSQ2NDhGJ0ZARk1GZ29GX3NGZ29GX3VGZ28tRmNwNiVGZnVGZ3FGanFGZ28tRmNwNiUtRmZwNiUtRiM2LEZdb0ZqdUZcdkZfc0ZARl1xRmBxRmJxRmRxRk1GQEZNRmdxRmpxRkBGXXFGYHFGYnFGZHFGTS1GZG82JVEjMjVGJ0ZARk1GZnNGaXNGXHRGXnQtRko2LlEoJm1pbnVzO0YnRkBGTUZPRlJGVEZWRlhGWkZmbkZgb0Ziby1GIzYrLUZkbzYlUSMxNEYnRkBGTUZnb0ZfdUZARl1xRmBxRmJxRmRxRk1GQEZdcUZgcUZicUZkcUZNRkBGTUZnb0ZfdkZARl1xRmBxRmJxRmRxRk1GZ3FGZnNGaXNGXHRGXnRGXXJGYHJGLy1GLDYmUSVERGVlRidGQEZDRkZGY3RGXW9GZnRGXXJGYHJGLy1GLDYmUSNERkYnRkBGQ0ZGRmN0Rl1vRmZ0Rl1yRmByRi8tRiw2JlEjRENGJ0ZARkNGRkZjdEZdby1GaHI2KC1GIzYzRmp3RmdvLUZjcDYlRl9zLUZkbzYlUSI0RidGQEZNRmpxRmdvRmR1RmdvRl92RmdvRl11RmdvLUZmcDYlLUYjNixGXW9GW3dGXXgtRiM2Ky1GZG82JVEjMTBGJ0ZARk1GZ29GX3VGQEZdcUZgcUZicUZkcUZNRkBGXXFGYHFGYnFGZHFGTUZARk1GQEZdcUZgcUZicUZkcUZNRlxzRmZzRmlzRlx0Rl50Rl1yRmByRi9GW3lGY3RGXW9GXnlGXXJGYHJGLy1GLDYmUSREQzFGJ0ZARkNGRkZjdEZdby1GaHI2KC1GIzYxRmp0RmdvRl9zRmdvRl92RmdvLUZmcDYlLUYjNixGXW9GW3dGXXgtRiM2K0Zcc0Znb0ZfdUZARl1xRmBxRmJxRmRxRk1GQEZdcUZgcUZicUZkcUZNRkBGTUZnb0ZmdUZARl1xRmBxRmJxRmRxRk0tRiM2K0ZkdkZnb0ZccEZARl1xRmBxRmJxRmRxRk1GZnNGaXNGXHRGXnRGXXJGYHJGLy1GLDYmUSREQzJGJ0ZARkNGRkZjdC1GaHI2KC1GIzYxRmp0RmdvRl91RmdvLUZmcDYlLUYjNixGXW9GW3dGXXgtRiM2Ky1GZG82JVEiOUYnRkBGTUZnb0ZfdUZARl1xRmBxRmJxRmRxRk1GQEZdcUZgcUZicUZkcUZNRkBGTUZnb0Zid0Znby1GY3A2JUZfc0ZncUZqcUZARl1xRmBxRmJxRmRxRk0tRiM2K0Zjb0Znb0ZccEZARl1xRmBxRmJxRmRxRk1GZnNGaXNGXHRGXnRGXXJGYHJGLy1GLDYmUSNEQUYnRkBGQ0ZGRmN0LUZocjYoLUYjNjNGanRGZ28tRmZwNiUtRiM2LEZdb0Zbd0ZdeC1GIzYrLUZkbzYlUSMxNUYnRkBGTUZnb0ZfdUZARl1xRmBxRmJxRmRxRk1GQEZdcUZgcUZicUZkcUZNRkBGTUZnb0ZieUZnb0Zid0Znb0ZfdkZnb0ZfdUZARl1xRmBxRmJxRmRxRk1GY29GZnNGaXNGXHRGXnRGXXJGYHJGLy1GLDYmUSNEQkYnRkBGQ0ZGRmN0RmZcbEZdckZgckYvLUYsNiZRJERaMEYnRkBGQ0ZGRmN0Rl1vLUZocjYoLUYjNjNGanRGZ29GXHBGZ28tRmNwNiVGX3MtRmRvNiVRIjhGJ0ZARk1GanFGZ29GXXVGZ28tRmNwNiVGZnVGanRGanFGZ28tRmZwNiUtRiM2LEZdb0Zbd0ZdeC1GIzYrLUZkbzYlUSMxOEYnRkBGTUZnb0ZfdUZARl1xRmBxRmJxRmRxRk1GQEZdcUZgcUZicUZkcUZNRkBGTUZARl1xRmBxRmJxRmRxRk1GZ3FGZnNGaXNGXHRGXnRGXXJGYHJGLy1GLDYmUSREWjFGJ0ZARkNGRkZjdEZdb0ZncS1GSjYuUSJ+RidGQEZNRk9GUkZURlZGWEZaRmZuRmpvRltwLUZjcDYlRl9zRmp0RmpxRmdvLUZjcDYlRmZ1RmR5RmpxRmdvRmF1RmVwRmdvLUZmcDYlLUYjNi5GXW8tRiM2LS1GZG82JVEjMjFGJ0ZARk1GZ29GX3VGZ29GX3NGQEZdcUZgcUZicUZkcUZNRlx2RmhebEZdeC1GaHI2KC1GIzYxRl93RmdvRl9zRmdvRl91RmdvRmJ3RmdvLUZjcDYlRmZ3RmNvRmpxRkBGXXFGYHFGYnFGZHFGTUZqd0Zmc0Zpc0ZcdEZedEZARl1xRmBxRmJxRmRxRk1GQEZNRl1yRmByRi8tRiw2JlEkRFoyRidGQEZDRkZGY3RGXW8tRmhyNigtRiM2MUZkdkZnb0Zmd0Znb0ZkdUZnb0ZfXGxGZ28tRmZwNiUtRiM2LkZdby1GIzYtLUZkbzYlUSMzMEYnRkBGTUZnb0ZfdUZnb0Zfc0ZARl1xRmBxRmJxRmRxRk1GXHZGaF5sRl14RmBgbEZARl1xRmBxRmJxRmRxRk1GQEZNRkBGXXFGYHFGYnFGZHFGTS1GIzYrRmp0RmdvRlxwRkBGXXFGYHFGYnFGZHFGTUZmc0Zpc0ZcdEZedEZdckZgckYvRmByRi9GYHJGL0ZgckYvRmByRi9GYF9sLUZKNi9GYl9sRkBGQ0ZGRk9GUkZURlZGWEZaRmZuRmpvRltwRmhhbEZoYWxGaGFsRmhhbEZoYWxGaGFsRmhhbEZoYWxGaGFsRmhhbEZoYWxGaGFsRmhhbEZgckYvRitGQEZgcUZN</Equation></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" size="20" layout="Heading 1"><Font size="20">Expected one step change</Font></Text-field></Title>
<Group hide-input="false" labelreference="L168" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L229" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMjBGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section><Text-field style="Text" size="20" layout="Normal"></Text-field>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" size="20" layout="Heading 1"><Font size="20">Definition of (10) to (16)</Font></Text-field></Title><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L256" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMjBGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L257" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Font size="20">Definitions of equations (10) to (16) in Section 3.3</Font></Text-field>
</Input>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L233" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JlEkVEVORicvJSVzaXplR1EjMjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJ0YvL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUY5Ni5RKiZ1bWludXMwO0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlYtSSZtZnJhY0dGJDYoLUYjNiwtSSNtbkdGJDYlUSI1RidGL0Y8LUY5Ni5RJyZzZG90O0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl9vLUYsNiZRIkFGJ0YvRjJGNS1JKG1mZW5jZWRHRiQ2JS1GIzYqLUYsNiZRInBGJ0YvRjJGNS1GZW82JS1GIzYmLUYsNiZRInRGJ0YvRjJGNUYvLyUrZXhlY3V0YWJsZUdGQEY8Ri9GPC1GOTYuUSIsRidGL0Y8Rj4vRkJGNEZDRkVGR0ZJRktGXm8vRlFRLDAuMzMzMzMzM2VtRictRiw2JlEickYnRi9GMkY1RlxwRi9GY3BGPEYvRjxGW28tRiw2JlEkRGVlRidGL0YyRjUtRmVvNiUtRiM2KUZpby1GZW82JS1GIzYlRmBwRi9GPEYvRjxGZXBGW3FGZXFGL0Y8Ri9GPEYvRmNwRjwtRiM2LC1GaG42JVEiMkYnRi9GPEZbby1GLDYmUSJRRidGL0YyRjVGYXFGW28tRiw2JlEiQ0YnRi9GMkY1RmFxRi9GMkY1LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpci8lKWJldmVsbGVkR0ZALUY5Ni5RKCZtaW51cztGJ0YvRjxGPkZBRkNGRUZHRklGS0ZVRlctRlk2KC1GIzYsLUZobjYlUSI2RidGL0Y8RltvRmFvLUklbXN1cEdGJDYlRmFxLUYjNiZGW3JGL0YyRjUvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRltvLUYsNiZRI1oyRidGL0YyRjVGYXFGL0ZjcEY8LUYjNipGXnJGYXFGW29GYXJGYXFGL0YyRjVGZHJGZ3JGanJGXHNGXnMtRlk2KC1GIzYrRltyRltvRmFvRmFxRltvLUYsNiZRIllGJ0YvRjJGNUZhcUYvRjwtRiM2J0ZeckZhcUYvRjJGNUZkckZnckZqckZccy1GOTYuUSI6RidGL0Y8Rj5GQUZDRkVGR0ZJRktGTUZQRi9GY3BGPA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JlEkVEVORicvJSVzaXplR1EjMjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJ0YvL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUY5Ni5RKiZ1bWludXMwO0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlYtSSZtZnJhY0dGJDYoLUYjNiwtSSNtbkdGJDYlUSI1RidGL0Y8LUY5Ni5RJyZzZG90O0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl9vLUYsNiZRIkFGJ0YvRjJGNS1JKG1mZW5jZWRHRiQ2JS1GIzYqLUYsNiZRInBGJ0YvRjJGNS1GZW82JS1GIzYmLUYsNiZRInRGJ0YvRjJGNUYvLyUrZXhlY3V0YWJsZUdGQEY8Ri9GPC1GOTYuUSIsRidGL0Y8Rj4vRkJGNEZDRkVGR0ZJRktGXm8vRlFRLDAuMzMzMzMzM2VtRictRiw2JlEickYnRi9GMkY1RlxwRi9GY3BGPEYvRjxGW28tRiw2JlEkRGVlRidGL0YyRjUtRmVvNiUtRiM2KUZpby1GZW82JS1GIzYlRmBwRi9GPEYvRjxGZXBGW3FGZXFGL0Y8Ri9GPEYvRmNwRjwtRiM2LC1GaG42JVEiMkYnRi9GPEZbby1GLDYmUSJRRidGL0YyRjVGYXFGW28tRiw2JlEiQ0YnRi9GMkY1RmFxRi9GMkY1LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpci8lKWJldmVsbGVkR0ZALUY5Ni5RKCZtaW51cztGJ0YvRjxGPkZBRkNGRUZHRklGS0ZVRlctRlk2KC1GIzYsLUZobjYlUSI2RidGL0Y8RltvRmFvLUklbXN1cEdGJDYlRmFxLUYjNiZGW3JGL0YyRjUvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRltvLUYsNiZRI1oyRidGL0YyRjVGYXFGL0ZjcEY8LUYjNipGXnJGYXFGW29GYXJGYXFGL0YyRjVGZHJGZ3JGanJGXHNGXnMtRlk2KC1GIzYrRltyRltvRmFvRmFxRltvLUYsNiZRIllGJ0YvRjJGNUZhcUYvRjwtRiM2J0ZeckZhcUYvRjJGNUZkckZnckZqckZccy1GOTYuUSI6RidGL0Y8Rj5GQUZDRkVGR0ZJRktGTUZQRi9GY3BGPA==</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L241" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMjBGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L242" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JlEnRUxFVkVORicvJSVzaXplR1EjMjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJ0YvL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUY5Ni5RKiZ1bWludXMwO0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlYtSSZtZnJhY0dGJDYoLUYjNistSSNtbkdGJDYlUSI1RidGL0Y8LUY5Ni5RJyZzZG90O0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl9vLUYsNiZRJERlZUYnRi9GMkY1LUkobWZlbmNlZEdGJDYlLUYjNiktRiw2JlEicEYnRi9GMkY1LUZlbzYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri9GPEYvRjwtRjk2LlEiLEYnRi9GPEY+L0ZCRjRGQ0ZFRkdGSUZLRl5vL0ZRUSwwLjMzMzMzMzNlbUYnLUYsNiZRInJGJ0YvRjJGNUZccEYvRjxGL0Y8RltvLUYsNiZRI0MxRidGL0YyRjVGZG9GL0Y8LUYjNiwtRmhuNiVRIjNGJ0YvRjxGW28tRiw2JlEiUUYnRi9GMkY1RmRvRltvLUYsNiZRIkNGJ0YvRjJGNUZkb0YvRjJGNS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3IvJSliZXZlbGxlZEdGQC1GOTYuUSgmbWludXM7RidGL0Y8Rj5GQUZDRkVGR0ZJRktGVUZXLUZZNigtRiM2LkZhcUZbby1GLDYmUSJBRidGL0YyRjVGZG9GW28tRiw2JlEjWjJGJ0YvRjJGNUZkb0Zbb0ZccUZkb0YvRjwtRiM2KkZkcUZkb0Zbb0ZncUZkb0YvRjJGNUZqcUZdckZgckZici1GOTYuUSI6RidGL0Y8Rj5GQUZDRkVGR0ZJRktGTUZQRi8vJStleGVjdXRhYmxlR0ZARjw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JlEnRUxFVkVORicvJSVzaXplR1EjMjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJ0YvL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUY5Ni5RKiZ1bWludXMwO0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlYtSSZtZnJhY0dGJDYoLUYjNistSSNtbkdGJDYlUSI1RidGL0Y8LUY5Ni5RJyZzZG90O0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl9vLUYsNiZRJERlZUYnRi9GMkY1LUkobWZlbmNlZEdGJDYlLUYjNiktRiw2JlEicEYnRi9GMkY1LUZlbzYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri9GPEYvRjwtRjk2LlEiLEYnRi9GPEY+L0ZCRjRGQ0ZFRkdGSUZLRl5vL0ZRUSwwLjMzMzMzMzNlbUYnLUYsNiZRInJGJ0YvRjJGNUZccEYvRjxGL0Y8RltvLUYsNiZRI0MxRidGL0YyRjVGZG9GL0Y8LUYjNiwtRmhuNiVRIjNGJ0YvRjxGW28tRiw2JlEiUUYnRi9GMkY1RmRvRltvLUYsNiZRIkNGJ0YvRjJGNUZkb0YvRjJGNS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3IvJSliZXZlbGxlZEdGQC1GOTYuUSgmbWludXM7RidGL0Y8Rj5GQUZDRkVGR0ZJRktGVUZXLUZZNigtRiM2LkZhcUZbby1GLDYmUSJBRidGL0YyRjVGZG9GW28tRiw2JlEjWjJGJ0YvRjJGNUZkb0Zbb0ZccUZkb0YvRjwtRiM2KkZkcUZkb0Zbb0ZncUZkb0YvRjJGNUZqcUZdckZgckZici1GOTYuUSI6RidGL0Y8Rj5GQUZDRkVGR0ZJRktGTUZQRi8vJStleGVjdXRhYmxlR0ZARjw=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L243" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMjBGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L244" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JlEnVFdFTFZFRicvJSVzaXplR1EjMjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJ0YvL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUY5Ni5RKiZ1bWludXMwO0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlYtSSZtZnJhY0dGJDYoLUYjNistSSNtbkdGJDYlUSI1RidGL0Y8LUY5Ni5RJyZzZG90O0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl9vLUYsNiZRJERlZUYnRi9GMkY1LUkobWZlbmNlZEdGJDYlLUYjNiktRiw2JlEicEYnRi9GMkY1LUZlbzYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri9GPEYvRjwtRjk2LlEiLEYnRi9GPEY+L0ZCRjRGQ0ZFRkdGSUZLRl5vL0ZRUSwwLjMzMzMzMzNlbUYnLUYsNiZRInJGJ0YvRjJGNUZccEYvRjxGL0Y8RltvLUYsNiZRI0MyRidGL0YyRjVGZG9GL0Y8LUYjNistRmhuNiVRIjJGJ0YvRjxGW28tRiw2JlEiUUYnRi9GMkY1RmRvRltvLUYsNiZRIkNGJ0YvRjJGNUZkb0YvRjwvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9yLyUpYmV2ZWxsZWRHRkAtRjk2LlEoJm1pbnVzO0YnRi9GPEY+RkFGQ0ZFRkdGSUZLRlVGVy1GWTYoLUYjNi4tRmhuNiVRIjZGJ0YvRjxGW28tRiw2JlEiQUYnRi9GMkY1RmRvRltvLUYsNiZRI1oyRidGL0YyRjVGZG9GW29GXHFGZG9GL0Y8LUYjNilGZHFGZG9GW29GZ3FGZG9GL0Y8RmpxRl1yRmByRmJyLUY5Ni5RIjpGJ0YvRjxGPkZBRkNGRUZHRklGS0ZNRlBGLy8lK2V4ZWN1dGFibGVHRkBGPA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JlEnVFdFTFZFRicvJSVzaXplR1EjMjBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJ0YvL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUY5Ni5RKiZ1bWludXMwO0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlYtSSZtZnJhY0dGJDYoLUYjNistSSNtbkdGJDYlUSI1RidGL0Y8LUY5Ni5RJyZzZG90O0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRl9vLUYsNiZRJERlZUYnRi9GMkY1LUkobWZlbmNlZEdGJDYlLUYjNiktRiw2JlEicEYnRi9GMkY1LUZlbzYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri9GPEYvRjwtRjk2LlEiLEYnRi9GPEY+L0ZCRjRGQ0ZFRkdGSUZLRl5vL0ZRUSwwLjMzMzMzMzNlbUYnLUYsNiZRInJGJ0YvRjJGNUZccEYvRjxGL0Y8RltvLUYsNiZRI0MyRidGL0YyRjVGZG9GL0Y8LUYjNistRmhuNiVRIjJGJ0YvRjxGW28tRiw2JlEiUUYnRi9GMkY1RmRvRltvLUYsNiZRIkNGJ0YvRjJGNUZkb0YvRjwvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9yLyUpYmV2ZWxsZWRHRkAtRjk2LlEoJm1pbnVzO0YnRi9GPEY+RkFGQ0ZFRkdGSUZLRlVGVy1GWTYoLUYjNi4tRmhuNiVRIjZGJ0YvRjxGW28tRiw2JlEiQUYnRi9GMkY1RmRvRltvLUYsNiZRI1oyRidGL0YyRjVGZG9GW29GXHFGZG9GL0Y8LUYjNilGZHFGZG9GW29GZ3FGZG9GL0Y8RmpxRl1yRmByRmJyLUY5Ni5RIjpGJ0YvRjxGPkZBRkNGRUZHRklGS0ZNRlBGLy8lK2V4ZWN1dGFibGVHRkBGPA==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L245" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMjBGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L246" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JlEpVEhJUlRFRU5GJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRjk2LlEqJnVtaW51czA7RidGL0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGVi1JJm1mcmFjR0YkNigtRiM2KS1JI21uR0YkNiVGMUYvRjwtRjk2LlEnJnNkb3Q7RidGL0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGXm8tRiw2JlEkRGVlRidGL0YyRjUtRiM2Ji1GLDYjUSFGJy1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JS1GIzYpLUYsNiZRInBGJ0YvRjJGNS1GXHA2JS1GIzYlLUYsNiZRInRGJ0YvRjJGNUYvRjxGL0Y8LUY5Ni5RIixGJ0YvRjxGPi9GQkY0RkNGRUZHRklGS0Zdby9GUVEsMC4zMzMzMzMzZW1GJy1GLDYmUSJyRidGL0YyRjVGY3BGL0Y8Ri9GPC1GIzYmLUZobjYlUSIyRidGL0Y8Ri9GMkY1LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvRjxGZW9GL0Y8LUYjNi0tRmhuNiVRIjZGJ0YvRjxGam4tRiw2JlEiUUYnRi9GMkY1RltwRmpuLUYsNiZRIkNGJ0YvRjJGNS1GIzYmRmVvRltwRi9GPEZlb0YvRjJGNS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXMvJSliZXZlbGxlZEdGQC1GOTYuUSgmbWludXM7RidGL0Y8Rj5GQUZDRkVGR0ZJRktGVUZXLUZZNigtRiM2Li1GaG42JVEiOUYnRi9GPEZqbi1GLDYmUSJBRidGL0YyRjVGW3BGam4tRiw2JlEjWjJGJ0YvRjJGNUZbcEZqbkZgb0ZbcEYvRjwtRiM2K0ZgckZbcEZqbkZjckZmckZlb0YvRjJGNUZockZbc0Zec0Zgc0Zicy1GWTYoLUYjNi0tRmhuNiVRIjNGJ0YvRjxGam4tRiw2JlEiWUYnRi9GMkY1RltwRmpuRmBvRmZyRmVvRi8vJStleGVjdXRhYmxlR0ZARjwtRiM2KEZgckZmckZlb0YvRjJGNUZockZbc0Zec0Zgcy1GOTYuUSI6RidGL0Y8Rj5GQUZDRkVGR0ZJRktGTUZQRi9GXnVGPA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JlEpVEhJUlRFRU5GJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRjk2LlEqJnVtaW51czA7RidGL0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGVi1JJm1mcmFjR0YkNigtRiM2KS1JI21uR0YkNiVGMUYvRjwtRjk2LlEnJnNkb3Q7RidGL0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGXm8tRiw2JlEkRGVlRidGL0YyRjUtRiM2Ji1GLDYjUSFGJy1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JS1GIzYpLUYsNiZRInBGJ0YvRjJGNS1GXHA2JS1GIzYlLUYsNiZRInRGJ0YvRjJGNUYvRjxGL0Y8LUY5Ni5RIixGJ0YvRjxGPi9GQkY0RkNGRUZHRklGS0Zdby9GUVEsMC4zMzMzMzMzZW1GJy1GLDYmUSJyRidGL0YyRjVGY3BGL0Y8Ri9GPC1GIzYmLUZobjYlUSIyRidGL0Y8Ri9GMkY1LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvRjxGZW9GL0Y8LUYjNi0tRmhuNiVRIjZGJ0YvRjxGam4tRiw2JlEiUUYnRi9GMkY1RltwRmpuLUYsNiZRIkNGJ0YvRjJGNS1GIzYmRmVvRltwRi9GPEZlb0YvRjJGNS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXMvJSliZXZlbGxlZEdGQC1GOTYuUSgmbWludXM7RidGL0Y8Rj5GQUZDRkVGR0ZJRktGVUZXLUZZNigtRiM2Li1GaG42JVEiOUYnRi9GPEZqbi1GLDYmUSJBRidGL0YyRjVGW3BGam4tRiw2JlEjWjJGJ0YvRjJGNUZbcEZqbkZgb0ZbcEYvRjwtRiM2K0ZgckZbcEZqbkZjckZmckZlb0YvRjJGNUZockZbc0Zec0Zgc0Zicy1GWTYoLUYjNi0tRmhuNiVRIjNGJ0YvRjxGam4tRiw2JlEiWUYnRi9GMkY1RltwRmpuRmBvRmZyRmVvRi8vJStleGVjdXRhYmxlR0ZARjwtRiM2KEZgckZmckZlb0YvRjJGNUZockZbc0Zec0Zgcy1GOTYuUSI6RidGL0Y8Rj5GQUZDRkVGR0ZJRktGTUZQRi9GXnVGPA==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L247" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMjBGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L248" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JlEpRk9VUlRFRU5GJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRjk2LlEqJnVtaW51czA7RidGL0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGVi1JJm1mcmFjR0YkNigtRiM2Ky1JI21uR0YkNiVRIjVGJ0YvRjwtRjk2LlEnJnNkb3Q7RidGL0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGX28tRiw2JlEkRGVlRidGL0YyRjUtSShtZmVuY2VkR0YkNiUtRiM2KS1GLDYmUSJwRidGL0YyRjUtRmVvNiUtRiM2JS1GLDYmUSJ0RidGL0YyRjVGL0Y8Ri9GPC1GOTYuUSIsRidGL0Y8Rj4vRkJGNEZDRkVGR0ZJRktGXm8vRlFRLDAuMzMzMzMzM2VtRictRiw2JlEickYnRi9GMkY1RlxwRi9GPEYvRjxGW28tRiw2JlEjWjBGJ0YvRjJGNUZkb0YvRjwtRiM2Ki1GLDYmUSJRRidGL0YyRjVGZG9GW28tRiw2JlEiQ0YnRi9GMkY1RmRvRi9GMkY1LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0ZALUY5Ni5RKCZtaW51cztGJ0YvRjxGPkZBRkNGRUZHRklGS0ZVRlctRlk2KC1GIzYuLUZobjYlUSI5RidGL0Y8RltvLUYsNiZRIkFGJ0YvRjJGNUZkb0Zbby1GLDYmUSNaMkYnRi9GMkY1RmRvRltvRlxxRmRvRi9GPEZfcUZncUZqcUZdckZfckZhci1GWTYoLUYjNistRmhuNiVRIjNGJ0YvRjxGW28tRiw2JlEiWUYnRi9GMkY1RmRvRltvRlxxRmRvRi9GPC1GIzYnRmFxRmRvRi9GMkY1RmdxRmpxRl1yRl9yLUY5Ni5RIjpGJ0YvRjxGPkZBRkNGRUZHRklGS0ZNRlBGLy8lK2V4ZWN1dGFibGVHRkBGPA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JlEpRk9VUlRFRU5GJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRjk2LlEqJnVtaW51czA7RidGL0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGVi1JJm1mcmFjR0YkNigtRiM2Ky1JI21uR0YkNiVRIjVGJ0YvRjwtRjk2LlEnJnNkb3Q7RidGL0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGX28tRiw2JlEkRGVlRidGL0YyRjUtSShtZmVuY2VkR0YkNiUtRiM2KS1GLDYmUSJwRidGL0YyRjUtRmVvNiUtRiM2JS1GLDYmUSJ0RidGL0YyRjVGL0Y8Ri9GPC1GOTYuUSIsRidGL0Y8Rj4vRkJGNEZDRkVGR0ZJRktGXm8vRlFRLDAuMzMzMzMzM2VtRictRiw2JlEickYnRi9GMkY1RlxwRi9GPEYvRjxGW28tRiw2JlEjWjBGJ0YvRjJGNUZkb0YvRjwtRiM2Ki1GLDYmUSJRRidGL0YyRjVGZG9GW28tRiw2JlEiQ0YnRi9GMkY1RmRvRi9GMkY1LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0ZALUY5Ni5RKCZtaW51cztGJ0YvRjxGPkZBRkNGRUZHRklGS0ZVRlctRlk2KC1GIzYuLUZobjYlUSI5RidGL0Y8RltvLUYsNiZRIkFGJ0YvRjJGNUZkb0Zbby1GLDYmUSNaMkYnRi9GMkY1RmRvRltvRlxxRmRvRi9GPEZfcUZncUZqcUZdckZfckZhci1GWTYoLUYjNistRmhuNiVRIjNGJ0YvRjxGW28tRiw2JlEiWUYnRi9GMkY1RmRvRltvRlxxRmRvRi9GPC1GIzYnRmFxRmRvRi9GMkY1RmdxRmpxRl1yRl9yLUY5Ni5RIjpGJ0YvRjxGPkZBRkNGRUZHRklGS0ZNRlBGLy8lK2V4ZWN1dGFibGVHRkBGPA==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L249" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMjBGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L250" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JlEoRklGVEVFTkYnLyUlc2l6ZUdRIzIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RidGLy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1JJm1mcmFjR0YkNigtRiM2Ki1GLDYmUSJBRidGL0YyRjUtSShtZmVuY2VkR0YkNiUtRiM2KS1GLDYmUSJwRidGL0YyRjUtRmVuNiUtRiM2JS1GLDYmUSJ0RidGL0YyRjVGL0Y8Ri9GPC1GOTYuUSIsRidGL0Y8Rj4vRkJGNEZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFRLDAuMzMzMzMzM2VtRictRiw2JlEickYnRi9GMkY1RlxvRi9GPEYvRjwtRjk2LlEnJnNkb3Q7RidGL0Y8Rj5GQUZDRkVGR0ZJRktGZ28vRlFGaG8tRiw2JlEjWjBGJ0YvRjJGNUZaRi9GMkY1LUYjNiotRiw2JlEiUUYnRi9GMkY1RlpGXnAtRiw2JlEiQ0YnRi9GMkY1RlpGL0YyRjUvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJxLyUpYmV2ZWxsZWRHRkAtRjk2LlEoJm1pbnVzO0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRltyLUZTNigtRiM2Ky1JI21uR0YkNiVRIzEwRidGL0Y8Rl5wLUYsNiZRJERlZUYnRi9GMkY1RlpGXnAtRiw2JlEjWjFGJ0YvRjJGNUZaRi9GPC1GIzYsLUZicjYlUSIzRidGL0Y8Rl5wRmdwRlpGXnBGanBGWkYvRjJGNUZdcUZgcUZjcUZlcUZncS1GUzYoLUYjNi4tRmJyNiVRIjZGJ0YvRjxGXnBGV0ZaRl5wLUYsNiZRI1oyRidGL0YyRjVGWkZecEZockZaRi9GPEZlcEZdcUZgcUZjcUZlcUZncS1GUzYoLUYjNistRmJyNiVRIjJGJ0YvRjxGXnAtRiw2JlEiWUYnRi9GMkY1RlpGXnBGaHJGWkYvRjwtRiM2J0ZncEZaRi9GMkY1Rl1xRmBxRmNxRmVxLUY5Ni5RIjpGJ0YvRjxGPkZBRkNGRUZHRklGS0ZNRlBGLy8lK2V4ZWN1dGFibGVHRkBGPA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JlEoRklGVEVFTkYnLyUlc2l6ZUdRIzIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RidGLy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1JJm1mcmFjR0YkNigtRiM2Ki1GLDYmUSJBRidGL0YyRjUtSShtZmVuY2VkR0YkNiUtRiM2KS1GLDYmUSJwRidGL0YyRjUtRmVuNiUtRiM2JS1GLDYmUSJ0RidGL0YyRjVGL0Y8Ri9GPC1GOTYuUSIsRidGL0Y8Rj4vRkJGNEZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFRLDAuMzMzMzMzM2VtRictRiw2JlEickYnRi9GMkY1RlxvRi9GPEYvRjwtRjk2LlEnJnNkb3Q7RidGL0Y8Rj5GQUZDRkVGR0ZJRktGZ28vRlFGaG8tRiw2JlEjWjBGJ0YvRjJGNUZaRi9GMkY1LUYjNiotRiw2JlEiUUYnRi9GMkY1RlpGXnAtRiw2JlEiQ0YnRi9GMkY1RlpGL0YyRjUvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJxLyUpYmV2ZWxsZWRHRkAtRjk2LlEoJm1pbnVzO0YnRi9GPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRltyLUZTNigtRiM2Ky1JI21uR0YkNiVRIzEwRidGL0Y8Rl5wLUYsNiZRJERlZUYnRi9GMkY1RlpGXnAtRiw2JlEjWjFGJ0YvRjJGNUZaRi9GPC1GIzYsLUZicjYlUSIzRidGL0Y8Rl5wRmdwRlpGXnBGanBGWkYvRjJGNUZdcUZgcUZjcUZlcUZncS1GUzYoLUYjNi4tRmJyNiVRIjZGJ0YvRjxGXnBGV0ZaRl5wLUYsNiZRI1oyRidGL0YyRjVGWkZecEZockZaRi9GPEZlcEZdcUZgcUZjcUZlcUZncS1GUzYoLUYjNistRmJyNiVRIjJGJ0YvRjxGXnAtRiw2JlEiWUYnRi9GMkY1RlpGXnBGaHJGWkYvRjwtRiM2J0ZncEZaRi9GMkY1Rl1xRmBxRmNxRmVxLUY5Ni5RIjpGJ0YvRjxGPkZBRkNGRUZHRklGS0ZNRlBGLy8lK2V4ZWN1dGFibGVHRkBGPA==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L251" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMjBGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L252" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JlEoU0lYVEVFTkYnLyUlc2l6ZUdRIzIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RidGLy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1JJm1mcmFjR0YkNigtRiM2Ky1JI21uR0YkNiVRIjJGJ0YvRjwtRjk2LlEnJnNkb3Q7RidGL0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGaW4tRiw2JlEiQUYnRi9GMkY1LUkobWZlbmNlZEdGJDYlLUYjNiktRiw2JlEicEYnRi9GMkY1LUZfbzYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri9GPEYvRjwtRjk2LlEiLEYnRi9GPEY+L0ZCRjRGQ0ZFRkdGSUZLRmhuL0ZRUSwwLjMzMzMzMzNlbUYnLUYsNiZRInJGJ0YvRjJGNUZmb0YvRjxGL0Y8RmVuLUYsNiZRI1oxRidGL0YyRjVGXm9GL0Y8LUYjNiotRiw2JlEiUUYnRi9GMkY1Rl5vRmVuLUYsNiZRIkNGJ0YvRjJGNUZeb0YvRjJGNS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGQC1GOTYuUSgmbWludXM7RidGL0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGX3ItRlM2KC1GIzYrLUZYNiVRIjVGJ0YvRjxGZW4tRiw2JlEkRGVlRidGL0YyRjVGXm9GZW4tRiw2JlEjWjJGJ0YvRjJGNUZeb0YvRjwtRiM2LC1GWDYlUSIzRidGL0Y8RmVuRltxRl5vRmVuRl5xRl5vRi9GMkY1RmFxRmRxRmdxRmlxRltyLUZTNigtRiM2K0Zgc0ZlbkZbb0Zeb0ZlbkZbcy1JJW1zdXBHRiQ2JUZeby1GIzYmRldGL0YyRjUvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9GPEZpcEZhcUZkcUZncUZpcUZbci1GUzYoLUYjNiotRiw2JlEiWUYnRi9GMkY1Rl5vRmVuRltzRl5vRi9GMkY1LUYjNidGW3FGXm9GL0YyRjVGYXFGZHFGZ3FGaXEtRjk2LlEiOkYnRi9GPEY+RkFGQ0ZFRkdGSUZLRk1GUEYvLyUrZXhlY3V0YWJsZUdGQEY8">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JlEoU0lYVEVFTkYnLyUlc2l6ZUdRIzIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RidGLy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1JJm1mcmFjR0YkNigtRiM2Ky1JI21uR0YkNiVRIjJGJ0YvRjwtRjk2LlEnJnNkb3Q7RidGL0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGaW4tRiw2JlEiQUYnRi9GMkY1LUkobWZlbmNlZEdGJDYlLUYjNiktRiw2JlEicEYnRi9GMkY1LUZfbzYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri9GPEYvRjwtRjk2LlEiLEYnRi9GPEY+L0ZCRjRGQ0ZFRkdGSUZLRmhuL0ZRUSwwLjMzMzMzMzNlbUYnLUYsNiZRInJGJ0YvRjJGNUZmb0YvRjxGL0Y8RmVuLUYsNiZRI1oxRidGL0YyRjVGXm9GL0Y8LUYjNiotRiw2JlEiUUYnRi9GMkY1Rl5vRmVuLUYsNiZRIkNGJ0YvRjJGNUZeb0YvRjJGNS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGQC1GOTYuUSgmbWludXM7RidGL0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGX3ItRlM2KC1GIzYrLUZYNiVRIjVGJ0YvRjxGZW4tRiw2JlEkRGVlRidGL0YyRjVGXm9GZW4tRiw2JlEjWjJGJ0YvRjJGNUZeb0YvRjwtRiM2LC1GWDYlUSIzRidGL0Y8RmVuRltxRl5vRmVuRl5xRl5vRi9GMkY1RmFxRmRxRmdxRmlxRltyLUZTNigtRiM2K0Zgc0ZlbkZbb0Zeb0ZlbkZbcy1JJW1zdXBHRiQ2JUZeby1GIzYmRldGL0YyRjUvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9GPEZpcEZhcUZkcUZncUZpcUZbci1GUzYoLUYjNiotRiw2JlEiWUYnRi9GMkY1Rl5vRmVuRltzRl5vRi9GMkY1LUYjNidGW3FGXm9GL0YyRjVGYXFGZHFGZ3FGaXEtRjk2LlEiOkYnRi9GPEY+RkFGQ0ZFRkdGSUZLRk1GUEYvLyUrZXhlY3V0YWJsZUdGQEY8</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" size="20" layout="Heading 1"><Font size="20">Verification of (10) to (16)</Font></Text-field></Title>
<Group labelreference="L234" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" size="20" layout="Normal"><Font size="20">Verification of (10) to (16), showing that the estimate of the expected one step changes matches the derivatives of the trajectories </Font></Text-field>
</Input>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" size="20" layout="Heading 2"><Font size="20">(10)</Font></Text-field></Title>
<Group hide-input="false" labelreference="L173" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRJWV2YWxGJ0YvRjJGNS1GOTYlLUYjNiYtRiw2JlEjRUFGJ0YvRjJGNS1GOTYlLUYjNiktRiw2JlEicEYnRi9GMkY1LUY5NiUtRiM2JS1GLDYmUSJ0RidGL0YyRjVGLy9GNlEnbm9ybWFsRidGL0ZVLUkjbW9HRiQ2LlEiLEYnRi9GVS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiZRInJGJ0YvRjJGNUZORi9GVUYvRlVGL0ZVRi9GVS1GWDYuUSgmbWludXM7RidGL0ZVRmVuL0ZpbkZnbkZqbkZcb0Zeb0Zgb0Ziby9GZW9RLDAuMjIyMjIyMmVtRicvRmhvRmJwLUYsNiZRI0RBRidGL0YyRjVGL0ZVRi9GVS1GWDYuUSI7RidGL0ZVRmVuRmhuRmpuRlxvRl5vRmBvRmJvRmRvL0Zob1EsMC4yNzc3Nzc4ZW1GJy1GWDYuUSJ+RidGL0ZVRmVuRmBwRmpuRlxvRl5vRmBvRmJvRmRvL0Zob0Zmby1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0ZlcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GYXE2JkZjcUZmcUZocS9GW3JRJWF1dG9GJ0YrLUY5NiUtRiM2Jy1GLDYmUSRURU5GJ0YvRjJGNUZdcEZkcEYvRlVGL0ZVRmdwRlxxRmBxRl1yRmBxRl1yLUYsNiNRIUYnRi8vJStleGVjdXRhYmxlR0ZnbkZV">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRJWV2YWxGJ0YvRjJGNS1GOTYlLUYjNiYtRiw2JlEjRUFGJ0YvRjJGNS1GOTYlLUYjNiktRiw2JlEicEYnRi9GMkY1LUY5NiUtRiM2JS1GLDYmUSJ0RidGL0YyRjVGLy9GNlEnbm9ybWFsRidGL0ZVLUkjbW9HRiQ2LlEiLEYnRi9GVS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiZRInJGJ0YvRjJGNUZORi9GVUYvRlVGL0ZVRi9GVS1GWDYuUSgmbWludXM7RidGL0ZVRmVuL0ZpbkZnbkZqbkZcb0Zeb0Zgb0Ziby9GZW9RLDAuMjIyMjIyMmVtRicvRmhvRmJwLUYsNiZRI0RBRidGL0YyRjVGL0ZVRi9GVS1GWDYuUSI7RidGL0ZVRmVuRmhuRmpuRlxvRl5vRmBvRmJvRmRvL0Zob1EsMC4yNzc3Nzc4ZW1GJy1GWDYuUSJ+RidGL0ZVRmVuRmBwRmpuRlxvRl5vRmBvRmJvRmRvL0Zob0Zmby1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0ZlcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GYXE2JkZjcUZmcUZocS9GW3JRJWF1dG9GJ0YrLUY5NiUtRiM2Jy1GLDYmUSRURU5GJ0YvRjJGNUZdcEZkcEYvRlVGL0ZVRmdwRlxxRmBxRl1yRmBxRl1yLUYsNiNRIUYnRi8vJStleGVjdXRhYmxlR0ZnbkZV</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" size="20" layout="Heading 2"><Font size="20">(11)</Font></Text-field></Title>
<Group hide-input="false" labelreference="L238" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRJWV2YWxGJ0YvRjJGNS1GOTYlLUYjNiYtRiw2JlEkRUMxRidGL0YyRjUtRjk2JS1GIzYqLUkjbW9HRiQ2LlEifkYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZTLyUpc3RyZXRjaHlHRlMvJSpzeW1tZXRyaWNHRlMvJShsYXJnZW9wR0ZTLyUubW92YWJsZWxpbWl0c0dGUy8lJ2FjY2VudEdGUy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlxvLUYsNiZRInBGJ0YvRjJGNS1GOTYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri9GT0YvRk8tRkw2LlEiLEYnRi9GT0ZRL0ZVRjRGVkZYRlpGZm5GaG5Gam4vRl5vUSwwLjMzMzMzMzNlbUYnLUYsNiZRInJGJ0YvRjJGNUZib0YvRk9GL0ZPRi9GT0YvRk8tRkw2LlEoJm1pbnVzO0YnRi9GT0ZRRlRGVkZYRlpGZm5GaG4vRltvUSwwLjIyMjIyMjJlbUYnL0Zeb0ZmcC1GLDYmUSREQzFGJ0YvRjJGNUYvRk9GL0ZPLUZMNi5RIjtGJ0YvRk9GUUZccEZWRlhGWkZmbkZobkZqbi9GXm9RLDAuMjc3Nzc3OGVtRidGS0ZLLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlxvLyUmZGVwdGhHRmVxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZhcTYmRmNxRmZxRmhxL0ZbclElYXV0b0YnRistRjk2JS1GIzYnLUYsNiZRJ0VMRVZFTkYnRi9GMkY1RmJwRmhwRi9GT0YvRk9GW3FGS0ZgcUZdci1GLDYjUSFGJ0YvLyUrZXhlY3V0YWJsZUdGU0ZP">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRJWV2YWxGJ0YvRjJGNS1GOTYlLUYjNiYtRiw2JlEkRUMxRidGL0YyRjUtRjk2JS1GIzYqLUkjbW9HRiQ2LlEifkYnRi8vRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZTLyUpc3RyZXRjaHlHRlMvJSpzeW1tZXRyaWNHRlMvJShsYXJnZW9wR0ZTLyUubW92YWJsZWxpbWl0c0dGUy8lJ2FjY2VudEdGUy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlxvLUYsNiZRInBGJ0YvRjJGNS1GOTYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri9GT0YvRk8tRkw2LlEiLEYnRi9GT0ZRL0ZVRjRGVkZYRlpGZm5GaG5Gam4vRl5vUSwwLjMzMzMzMzNlbUYnLUYsNiZRInJGJ0YvRjJGNUZib0YvRk9GL0ZPRi9GT0YvRk8tRkw2LlEoJm1pbnVzO0YnRi9GT0ZRRlRGVkZYRlpGZm5GaG4vRltvUSwwLjIyMjIyMjJlbUYnL0Zeb0ZmcC1GLDYmUSREQzFGJ0YvRjJGNUYvRk9GL0ZPLUZMNi5RIjtGJ0YvRk9GUUZccEZWRlhGWkZmbkZobkZqbi9GXm9RLDAuMjc3Nzc3OGVtRidGS0ZLLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlxvLyUmZGVwdGhHRmVxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZhcTYmRmNxRmZxRmhxL0ZbclElYXV0b0YnRistRjk2JS1GIzYnLUYsNiZRJ0VMRVZFTkYnRi9GMkY1RmJwRmhwRi9GT0YvRk9GW3FGS0ZgcUZdci1GLDYjUSFGJ0YvLyUrZXhlY3V0YWJsZUdGU0ZP</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" size="20" layout="Heading 2"><Font size="20">(12)</Font></Text-field></Title>
<Group hide-input="false" labelreference="L239" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRJWV2YWxGJ0YvRjJGNS1GOTYlLUYjNiYtRiw2JlEkRUMyRidGL0YyRjUtRjk2JS1GIzYpLUYsNiZRInBGJ0YvRjJGNS1GOTYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri8vRjZRJ25vcm1hbEYnRi9GVS1JI21vR0YkNi5RIixGJ0YvRlUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGZ24vJSpzeW1tZXRyaWNHRmduLyUobGFyZ2VvcEdGZ24vJS5tb3ZhYmxlbGltaXRzR0Znbi8lJ2FjY2VudEdGZ24vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYmUSJyRidGL0YyRjVGTkYvRlVGL0ZVRi9GVUYvRlUtRlg2LlEoJm1pbnVzO0YnRi9GVUZlbi9GaW5GZ25Gam5GXG9GXm9GYG9GYm8vRmVvUSwwLjIyMjIyMjJlbUYnL0Zob0ZicC1GLDYmUSREQzJGJ0YvRjJGNUYvRlVGL0ZVLUZYNi5RIjtGJ0YvRlVGZW5GaG5Gam5GXG9GXm9GYG9GYm9GZG8vRmhvUSwwLjI3Nzc3NzhlbUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmZvLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnRistRjk2JS1GIzYnLUYsNiZRJ1RXRUxWRUYnRi9GMkY1Rl1wRmRwRi9GVUYvRlVGZ3BGXHFGaXEtRiw2I1EhRidGLy8lK2V4ZWN1dGFibGVHRmduRlU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRJWV2YWxGJ0YvRjJGNS1GOTYlLUYjNiYtRiw2JlEkRUMyRidGL0YyRjUtRjk2JS1GIzYpLUYsNiZRInBGJ0YvRjJGNS1GOTYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri8vRjZRJ25vcm1hbEYnRi9GVS1JI21vR0YkNi5RIixGJ0YvRlUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGZ24vJSpzeW1tZXRyaWNHRmduLyUobGFyZ2VvcEdGZ24vJS5tb3ZhYmxlbGltaXRzR0Znbi8lJ2FjY2VudEdGZ24vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYmUSJyRidGL0YyRjVGTkYvRlVGL0ZVRi9GVUYvRlUtRlg2LlEoJm1pbnVzO0YnRi9GVUZlbi9GaW5GZ25Gam5GXG9GXm9GYG9GYm8vRmVvUSwwLjIyMjIyMjJlbUYnL0Zob0ZicC1GLDYmUSREQzJGJ0YvRjJGNUYvRlVGL0ZVLUZYNi5RIjtGJ0YvRlVGZW5GaG5Gam5GXG9GXm9GYG9GYm9GZG8vRmhvUSwwLjI3Nzc3NzhlbUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmZvLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnRistRjk2JS1GIzYnLUYsNiZRJ1RXRUxWRUYnRi9GMkY1Rl1wRmRwRi9GVUYvRlVGZ3BGXHFGaXEtRiw2I1EhRidGLy8lK2V4ZWN1dGFibGVHRmduRlU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" size="20" layout="Heading 2"><Font size="20">(13)</Font></Text-field></Title>
<Group hide-input="false" labelreference="L170" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYnLUY5NiUtRiM2Ji1GLDYmUSVldmFsRidGL0YyRjUtRjk2JS1GIzYmLUYsNiZRJUVEZWVGJ0YvRjJGNS1GOTYlLUYjNiktRiw2JlEicEYnRi9GMkY1LUY5NiUtRiM2JS1GLDYmUSJ0RidGL0YyRjVGLy9GNlEnbm9ybWFsRidGL0ZZLUkjbW9HRiQ2LlEiLEYnRi9GWS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Zbby8lKnN5bW1ldHJpY0dGW28vJShsYXJnZW9wR0Zbby8lLm1vdmFibGVsaW1pdHNHRltvLyUnYWNjZW50R0Zbby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiZRInJGJ0YvRjJGNUZSRi9GWUYvRllGL0ZZRi9GWUYvRllGL0ZZLUZmbjYuUSgmbWludXM7RidGL0ZZRmluL0Zdb0Zbb0Zeb0Zgb0Zib0Zkb0Zmby9GaW9RLDAuMjIyMjIyMmVtRicvRlxwRmZwLUYsNiZRJUREZWVGJ0YvRjJGNUYvRllGL0ZZLUZmbjYuUSI7RidGL0ZZRmluRlxvRl5vRmBvRmJvRmRvRmZvRmhvL0ZccFEsMC4yNzc3Nzc4ZW1GJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zqby8lJmRlcHRoR0ZlcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GYXE2JkZjcUZmcUZocS9GW3JRJWF1dG9GJ0YrLUY5NiUtRiM2Jy1GLDYmUSlUSElSVEVFTkYnRi9GMkY1RmFwRmhwRi9GWUYvRllGW3FGLy8lK2V4ZWN1dGFibGVHRltvRlk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYnLUY5NiUtRiM2Ji1GLDYmUSVldmFsRidGL0YyRjUtRjk2JS1GIzYmLUYsNiZRJUVEZWVGJ0YvRjJGNS1GOTYlLUYjNiktRiw2JlEicEYnRi9GMkY1LUY5NiUtRiM2JS1GLDYmUSJ0RidGL0YyRjVGLy9GNlEnbm9ybWFsRidGL0ZZLUkjbW9HRiQ2LlEiLEYnRi9GWS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Zbby8lKnN5bW1ldHJpY0dGW28vJShsYXJnZW9wR0Zbby8lLm1vdmFibGVsaW1pdHNHRltvLyUnYWNjZW50R0Zbby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiZRInJGJ0YvRjJGNUZSRi9GWUYvRllGL0ZZRi9GWUYvRllGL0ZZLUZmbjYuUSgmbWludXM7RidGL0ZZRmluL0Zdb0Zbb0Zeb0Zgb0Zib0Zkb0Zmby9GaW9RLDAuMjIyMjIyMmVtRicvRlxwRmZwLUYsNiZRJUREZWVGJ0YvRjJGNUYvRllGL0ZZLUZmbjYuUSI7RidGL0ZZRmluRlxvRl5vRmBvRmJvRmRvRmZvRmhvL0ZccFEsMC4yNzc3Nzc4ZW1GJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zqby8lJmRlcHRoR0ZlcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GYXE2JkZjcUZmcUZocS9GW3JRJWF1dG9GJ0YrLUY5NiUtRiM2Jy1GLDYmUSlUSElSVEVFTkYnRi9GMkY1RmFwRmhwRi9GWUYvRllGW3FGLy8lK2V4ZWN1dGFibGVHRltvRlk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" size="20" layout="Heading 2"><Font size="20">(14)</Font></Text-field></Title>
<Group hide-input="false" labelreference="L163" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRJWV2YWxGJ0YvRjJGNS1GOTYlLUYjNiYtRiw2JlEkRVowRidGL0YyRjUtRjk2JS1GIzYpLUYsNiZRInBGJ0YvRjJGNS1GOTYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri8vRjZRJ25vcm1hbEYnRi9GVS1JI21vR0YkNi5RIixGJ0YvRlUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGZ24vJSpzeW1tZXRyaWNHRmduLyUobGFyZ2VvcEdGZ24vJS5tb3ZhYmxlbGltaXRzR0Znbi8lJ2FjY2VudEdGZ24vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYmUSJyRidGL0YyRjVGTkYvRlVGL0ZVRi9GVUYvRlUtRlg2LlEoJm1pbnVzO0YnRi9GVUZlbi9GaW5GZ25Gam5GXG9GXm9GYG9GYm8vRmVvUSwwLjIyMjIyMjJlbUYnL0Zob0ZicC1GLDYmUSREWjBGJ0YvRjJGNUYvRlVGL0ZVLUZYNi5RIjtGJ0YvRlVGZW5GaG5Gam5GXG9GXm9GYG9GYm9GZG8vRmhvUSwwLjI3Nzc3NzhlbUYnLUZYNi5RIn5GJ0YvRlVGZW5GYHBGam5GXG9GXm9GYG9GYm9GZG8vRmhvRmZvLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmZvLyUmZGVwdGhHRmVxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZhcTYmRmNxRmZxRmhxL0ZbclElYXV0b0YnRistRjk2JS1GIzYnLUYsNiZRKUZPVVJURUVORidGL0YyRjVGXXBGZHBGL0ZVRi9GVUZncEYvLyUrZXhlY3V0YWJsZUdGZ25GVQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRJWV2YWxGJ0YvRjJGNS1GOTYlLUYjNiYtRiw2JlEkRVowRidGL0YyRjUtRjk2JS1GIzYpLUYsNiZRInBGJ0YvRjJGNS1GOTYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri8vRjZRJ25vcm1hbEYnRi9GVS1JI21vR0YkNi5RIixGJ0YvRlUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGZ24vJSpzeW1tZXRyaWNHRmduLyUobGFyZ2VvcEdGZ24vJS5tb3ZhYmxlbGltaXRzR0Znbi8lJ2FjY2VudEdGZ24vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYmUSJyRidGL0YyRjVGTkYvRlVGL0ZVRi9GVUYvRlUtRlg2LlEoJm1pbnVzO0YnRi9GVUZlbi9GaW5GZ25Gam5GXG9GXm9GYG9GYm8vRmVvUSwwLjIyMjIyMjJlbUYnL0Zob0ZicC1GLDYmUSREWjBGJ0YvRjJGNUYvRlVGL0ZVLUZYNi5RIjtGJ0YvRlVGZW5GaG5Gam5GXG9GXm9GYG9GYm9GZG8vRmhvUSwwLjI3Nzc3NzhlbUYnLUZYNi5RIn5GJ0YvRlVGZW5GYHBGam5GXG9GXm9GYG9GYm9GZG8vRmhvRmZvLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmZvLyUmZGVwdGhHRmVxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZhcTYmRmNxRmZxRmhxL0ZbclElYXV0b0YnRistRjk2JS1GIzYnLUYsNiZRKUZPVVJURUVORidGL0YyRjVGXXBGZHBGL0ZVRi9GVUZncEYvLyUrZXhlY3V0YWJsZUdGZ25GVQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" size="20" layout="Heading 2"><Font size="20">(15)</Font></Text-field></Title>
<Group hide-input="false" labelreference="L161" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRJWV2YWxGJ0YvRjJGNS1GOTYlLUYjNiYtRiw2JlEkRVoxRidGL0YyRjUtRjk2JS1GIzYpLUYsNiZRInBGJ0YvRjJGNS1GOTYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri8vRjZRJ25vcm1hbEYnRi9GVS1JI21vR0YkNi5RIixGJ0YvRlUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGZ24vJSpzeW1tZXRyaWNHRmduLyUobGFyZ2VvcEdGZ24vJS5tb3ZhYmxlbGltaXRzR0Znbi8lJ2FjY2VudEdGZ24vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYmUSJyRidGL0YyRjVGTkYvRlVGL0ZVRi9GVUYvRlUtRlg2LlEoJm1pbnVzO0YnRi9GVUZlbi9GaW5GZ25Gam5GXG9GXm9GYG9GYm8vRmVvUSwwLjIyMjIyMjJlbUYnL0Zob0ZicC1GLDYmUSREWjFGJ0YvRjJGNUYvRlVGL0ZVLUZYNi5RIjtGJ0YvRlVGZW5GaG5Gam5GXG9GXm9GYG9GYm9GZG8vRmhvUSwwLjI3Nzc3NzhlbUYnLUZYNi5RIn5GJ0YvRlVGZW5GYHBGam5GXG9GXm9GYG9GYm9GZG8vRmhvRmZvLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmZvLyUmZGVwdGhHRmVxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZhcTYmRmNxRmZxRmhxL0ZbclElYXV0b0YnRistRjk2JS1GIzYnLUYsNiZRKEZJRlRFRU5GJ0YvRjJGNUZdcEZkcEYvRlVGL0ZVRmdwRi8vJStleGVjdXRhYmxlR0ZnbkZV">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRJWV2YWxGJ0YvRjJGNS1GOTYlLUYjNiYtRiw2JlEkRVoxRidGL0YyRjUtRjk2JS1GIzYpLUYsNiZRInBGJ0YvRjJGNS1GOTYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri8vRjZRJ25vcm1hbEYnRi9GVS1JI21vR0YkNi5RIixGJ0YvRlUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGZ24vJSpzeW1tZXRyaWNHRmduLyUobGFyZ2VvcEdGZ24vJS5tb3ZhYmxlbGltaXRzR0Znbi8lJ2FjY2VudEdGZ24vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYmUSJyRidGL0YyRjVGTkYvRlVGL0ZVRi9GVUYvRlUtRlg2LlEoJm1pbnVzO0YnRi9GVUZlbi9GaW5GZ25Gam5GXG9GXm9GYG9GYm8vRmVvUSwwLjIyMjIyMjJlbUYnL0Zob0ZicC1GLDYmUSREWjFGJ0YvRjJGNUYvRlVGL0ZVLUZYNi5RIjtGJ0YvRlVGZW5GaG5Gam5GXG9GXm9GYG9GYm9GZG8vRmhvUSwwLjI3Nzc3NzhlbUYnLUZYNi5RIn5GJ0YvRlVGZW5GYHBGam5GXG9GXm9GYG9GYm9GZG8vRmhvRmZvLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmZvLyUmZGVwdGhHRmVxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZhcTYmRmNxRmZxRmhxL0ZbclElYXV0b0YnRistRjk2JS1GIzYnLUYsNiZRKEZJRlRFRU5GJ0YvRjJGNUZdcEZkcEYvRlVGL0ZVRmdwRi8vJStleGVjdXRhYmxlR0ZnbkZV</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" size="20" layout="Heading 2"><Font size="20">(16)</Font></Text-field></Title>
<Group hide-input="false" labelreference="L159" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRJWV2YWxGJ0YvRjJGNS1GOTYlLUYjNiYtRiw2JlEkRVoyRidGL0YyRjUtRjk2JS1GIzYpLUYsNiZRInBGJ0YvRjJGNS1GOTYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri8vRjZRJ25vcm1hbEYnRi9GVS1JI21vR0YkNi5RIixGJ0YvRlUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGZ24vJSpzeW1tZXRyaWNHRmduLyUobGFyZ2VvcEdGZ24vJS5tb3ZhYmxlbGltaXRzR0Znbi8lJ2FjY2VudEdGZ24vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYmUSJyRidGL0YyRjVGTkYvRlVGL0ZVRi9GVUYvRlUtRlg2LlEoJm1pbnVzO0YnRi9GVUZlbi9GaW5GZ25Gam5GXG9GXm9GYG9GYm8vRmVvUSwwLjIyMjIyMjJlbUYnL0Zob0ZicC1GLDYmUSREWjJGJ0YvRjJGNUYvRlVGL0ZVLUZYNi5RIjtGJ0YvRlVGZW5GaG5Gam5GXG9GXm9GYG9GYm9GZG8vRmhvUSwwLjI3Nzc3NzhlbUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmZvLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnRistRjk2JS1GIzYnLUYsNiZRKFNJWFRFRU5GJ0YvRjJGNUZdcEZkcEYvRlVGL0ZVRmdwRi8vJStleGVjdXRhYmxlR0ZnbkZV">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JlEpc2ltcGxpZnlGJy8lJXNpemVHUSMyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYoLUYsNiZRJWV2YWxGJ0YvRjJGNS1GOTYlLUYjNiYtRiw2JlEkRVoyRidGL0YyRjUtRjk2JS1GIzYpLUYsNiZRInBGJ0YvRjJGNS1GOTYlLUYjNiUtRiw2JlEidEYnRi9GMkY1Ri8vRjZRJ25vcm1hbEYnRi9GVS1JI21vR0YkNi5RIixGJ0YvRlUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGZ24vJSpzeW1tZXRyaWNHRmduLyUobGFyZ2VvcEdGZ24vJS5tb3ZhYmxlbGltaXRzR0Znbi8lJ2FjY2VudEdGZ24vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYmUSJyRidGL0YyRjVGTkYvRlVGL0ZVRi9GVUYvRlUtRlg2LlEoJm1pbnVzO0YnRi9GVUZlbi9GaW5GZ25Gam5GXG9GXm9GYG9GYm8vRmVvUSwwLjIyMjIyMjJlbUYnL0Zob0ZicC1GLDYmUSREWjJGJ0YvRjJGNUYvRlVGL0ZVLUZYNi5RIjtGJ0YvRlVGZW5GaG5Gam5GXG9GXm9GYG9GYm9GZG8vRmhvUSwwLjI3Nzc3NzhlbUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmZvLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnRistRjk2JS1GIzYnLUYsNiZRKFNJWFRFRU5GJ0YvRjJGNUZdcEZkcEYvRlVGL0ZVRmdwRi8vJStleGVjdXRhYmxlR0ZnbkZV</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L270" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" size="20" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJSVzaXplR1EjMjBGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group>
</Section>
</Section>
</Worksheet>
